Efficient method for accelerating line searches using a combined Schur complement domain decomposition and Born series expansions in photonic-based adjoint optimization

A line search in gradient-based optimization algorithm solves the problem of determining the optimal learning rate for a given gradient or search direction in a single iteration. For most problems, this is determined by evaluating different candidate learning rates to find the optimum, which can be expensive. Recent work has provided an efficient way to perform a line search with the use of the Shanks transformation of a Born series derived from the Lippman-Schwinger formalism. In this paper we show that the cost for performing such a line search can be further reduced with the use of the method of the Schur complement domain decomposition, which can lead to a 10-fold total speed-up resulting from the reduced number of iterations to convergence and reduced wall-clock time per iteration.

==> figures/data_plotting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy.io as sio\n",
    "from plot_helpers.core_plot_function import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "mat_fname = \"schur_schanks_mode_convertor.mat\"\n",
    "mat_contents = sio.loadmat(mat_fname)\n",
    "\n",
    "mat_baseline = sio.loadmat(\"../data/baseline_mode_convertor.mat\")\n",
    "mat_scan = sio.loadmat(\"../data/baseline_alpha_scan.mat\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "dict_keys(['__header__', '__version__', '__globals__', 'N', 'Npml', 'Objective', 'alphamax', 'dEz_for', 'dHx_for', 'dHy_for', 'eEz', 'eps_str', 'xrange', 'yrange']) dict_keys(['__header__', '__version__', '__globals__', 'obj_alpha'])\n",
      "  (0, 0)\t2.164666231768712e-12\n",
      "  (0, 1)\t0.11078911782903064\n",
      "  (0, 2)\t0.2987686972733018\n",
      "  (0, 3)\t0.44091913349397227\n",
      "  (0, 4)\t0.5429261977448903\n",
      "  (0, 5)\t0.6178238573543314\n",
      "  (0, 6)\t0.6759135760804262\n",
      "  (0, 7)\t0.7223882390815568\n",
      "  (0, 8)\t0.759630667475351\n",
      "  (0, 9)\t0.7893929947227687\n",
      "  (0, 10)\t0.8130542069104025\n",
      "  (0, 11)\t0.8319955544665754\n",
      "  (0, 12)\t0.8471633322196411\n",
      "  (0, 13)\t0.8596271527971796\n",
      "  (0, 14)\t0.8693696760037409\n",
      "  (0, 15)\t0.8769647477757185\n",
      "  (0, 16)\t0.8551433347793721\n",
      "  (0, 17)\t0.8584494934572897\n",
      "  (0, 18)\t0.8531012516379919\n",
      "  (0, 19)\t0.8697016519373391\n",
      "  (0, 20)\t0.8577412337561366\n",
      "  (0, 21)\t0.8729931297871867\n",
      "  (0, 22)\t0.8681965537637671\n",
      "  (0, 23)\t0.8775457284706192\n",
      "  (0, 24)\t0.8748368612794108\n",
      "  :\t:\n",
      "  (0, 125)\t0.9333244722432923\n",
      "  (0, 126)\t0.933462979813782\n",
      "  (0, 127)\t0.9335952987943275\n",
      "  (0, 128)\t0.9337306920510424\n",
      "  (0, 129)\t0.9338593902274458\n",
      "  (0, 130)\t0.9339918666561136\n",
      "  (0, 131)\t0.9341170070928407\n",
      "  (0, 132)\t0.9342467755008169\n",
      "  (0, 133)\t0.9343683879289627\n",
      "  (0, 134)\t0.9344956815705153\n",
      "  (0, 135)\t0.9346137454431429\n",
      "  (0, 136)\t0.9347388477843546\n",
      "  (0, 137)\t0.934853278460279\n",
      "  (0, 138)\t0.934976508093417\n",
      "  (0, 139)\t0.9350871319906783\n",
      "  (0, 140)\t0.9352088882766905\n",
      "  (0, 141)\t0.9353154319493384\n",
      "  (0, 142)\t0.9354361980545585\n",
      "  (0, 143)\t0.9355382103471609\n",
      "  (0, 144)\t0.9356585957748975\n",
      "  (0, 145)\t0.935755296555951\n",
      "  (0, 146)\t0.935876196711693\n",
      "  (0, 147)\t0.9359661771833817\n",
      "  (0, 148)\t0.9360887545541469\n",
      "  (0, 149)\t0.9361691652805664\n"
     ]
    }
   ],
   "source": [
    "print(mat_contents.keys(), mat_scan.keys())\n",
    "alpha_baseline = mat_scan['obj_alpha']\n",
    "\n",
    "objective_history =mat_contents['Objective'].toarray();\n",
    "objective_base = mat_baseline['Objective'].toarray();\n",
    "eps_r = mat_contents['eps_str']\n",
    "eps_r_base = mat_baseline['eps_str']\n",
    "N = np.squeeze(mat_contents['N'])\n",
    "xrange = np.squeeze(mat_contents['xrange'])\n",
    "yrange = np.squeeze(mat_contents['yrange'])\n",
    "Npml = np.squeeze(mat_contents['Npml'])\n",
    "alphamax = mat_contents['alphamax']\n",
    "#print(type(objective_history), type(alphamax),objective_history.shape)\n",
    "print(alpha_baseline[0][3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAEKCAYAAAAIO8L1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOydd5xU1fn/37dMbzuzvfdl6XUpAiKIgF1Eo8YWk6hRYxLNN+Ubf0lMjFG/0VQ1xhhjxRqjgqhgQ3rvbWGXXbbvzs6W6e3e3x8DAysLAoJY7vv1mhfMObecuTtzPuc853meI6iqioaGhoaGxicRT3cDNDQ0NDS+mGgCoaGhoaHRL5pAaGhoaGj0iyYQGhoaGhr9ogmEhoaGhka/aAKhoaGhodEvp0wgBEF4UhCEdkEQth6hXhAE4a+CIOwRBGGzIAijTlVbNDQ0NDSOn1M5g3gKmHWU+nOB8v2vm4C/n8K2aGhoaGgcJ6dMIFRV/RjwHOWQi4Fn1AQrgRRBELJPVXs0NDQ0NI4P+TTeOxdoOOR94/6ylk8eKAjCTSRmGVgsltGVlZWfSwM1NDQ0viqsW7fOrapq+vGcczoFQuinrN+8H6qqPg48DjBmzBh17dq1p7JdGhoaGl85BEGoP95zTqcXUyOQf8j7PKD5NLVFQ0NDQ+MTnE6BeBO4br8303igR1XVw8xLGhoaGhqnh1NmYhIE4QXgLCBNEIRG4NeADkBV1ceABcB5wB4gANxwqtqioaGhoXH8nDKBUFX1qk+pV4HbTtX9NTQ0NDQ+G1oktYaGhoZGv2gCoaGhoaHRL5pAaGhoaGj0iyYQGhoaGhr9ogmEhoaGhka/aAKhoaGhodEvmkBoaGhoaPTL6czFpKGhofG1QlEUwuEw4XCY+vp6GhoayMrKIj09HUVRUFUVRVFob2+nra2N9PR0UlNTk3WqqtLR0YHb7cblcuF0OpPneDweOjs7cTqdOByOPtfr7u7GZrNlHW97NYHQ0NA4rcRiMUKhEHV1dezbt4+MjAxcLhfRaJRoNEosFqO9vR23253s/A50ll1dXXR1dWG327Hb7ckOUVVVent7D3SMWCyW5DmKouDz+fB6vVgsFkwmU/KcQCCA3+/HaDRiMpmS56iqSjAYJBQKYTAYMBgMfeoOdPo6nQ6dTgfQpy4UChGPx4nH46ftOVut1tzjPUcTCA2NrwmqqhKPx5MdbyQSIRqN0tTURFNTE+np6bhcLhRFQVEU4vE4brebjo6OPqPSeDyOoih9OmeLxZIsVxSF3t5efD4fRqMRg8GQrAsEAgQCASAxmj7QcWp8MdEEQkPjC4qqqsRiseQo+kDH3tjYSHNzc58O/UAH3NHRQWtrKyaTCUmS8Pl8+Hw+/H4/Xq+XRIYbjdOJwWBAkqSkUAqCQHp6OiaTCUEQiEQitLS0oKoqgiCQn5+PxWJBEASCwSB1dXXJuvLycqxWK4FAgF27dqGqKqIoMmjQIBwOB4Ig4PP52Lx5MxxhO4WjoQmEhsZJIBqNUl1dTV1dHS6XC5vNRigUIhgM0t7ejsfjwWw2YzAYiMViyZff7ycYDCJJEoIg9KmLxWKn+2N9LoiiiCzLRCIRINFhZmVlYbVa0el0RCIRampqkp3fwIEDcTgceL1etm3bhqIoiKLI8OHDcTqdCIJAb28v69atS9aNGzeO1NRUBEGgq6uL5cuXoygKkiRx5plnkpaWhsfj4aOPPkqec/bZZ5ORkYEgCLjdbhYuXJismzVrFpmZmQiCQHt7OwsWLEjWXXDBBWRnZyMIAm1tbbz55pvE43EkSeLaa6+lsLAQgIaGBurq6igqKiI/P7/PMzmRuqOdM3r0aB588MHj3k5B+LKNKLQNgzROJoqiEIvFkuaWSCRCQ0NDnxH6AdtxPB6no6ODlpYW9Hp90pTS09NDMBg83R/luNDr9VitVlRVpbu7OzkizcvLw2KxIIoioVCIvXv3JusqKytxOBzJmcmWLVuSnWJVVRUulwtRFOnp6enTAU+dOpXMzEw8Hk+yk5Ukicsvv5ySkhJkWUYQhJPeKX4RrvdpdcSjEAtBNARGB8h68LvBsxdiQYiFIbr/34qZYLRD4zqoef9geSyYOH/WfWBKgY1zYcNz++tDyesL/7NznaqqY47tG5JAEwiNrwSxWIxgMEgwGCQQCCT/39LSQnt7O0ajEVEUk+XBYBC/3/+lsX/r9XosFgtAnw49NzcXi8WCJEl9OnRRFJkwYQL5+flYrVZ6e3t57bXXkiPZ66+/PtlZfZ6d4lE7yy8qsQhE/SAbQWeCsBdat0AkABEfRAMQ8UPZ2ajOYkKtmxHWPokxFiYc9rI92kUsGiQ25gZijiJi9SvIX/oPMnxBuuIqa5w6wnoFf+UtBFt1xDqaKWxuxBET6EVmQ9EGVH2U9M6LEdpUxEgEUzSCiEBUVlk+bB0hQ5RJWy9BDoSQABkREQgqPbw7eiM5PoG//3LVcQuEZmLS+EISj8fx+Xz09vbi9Xqpr6+ntbUVo9GIJEl9hOCL0NELgpC07wuCQEFBAampqUSj0T5mkMmTJ5OZmYksy3R1dfUZUc+ePZv8/HxkWaa1tZW5c+f2MU181g7dZrP1W5efn3/Ezvpk1x3tnJOGqiZGzWHv/lcvhH3ErJm4zXZau2rR7ZjPIAwIES9r/I0QDWComIWUPxnVvQ9p3s9w+FU8IQMLnSE8jiB+y1ScW81I4QjOgA9HVCEuqHxU2kx9npvzHnsLOWxHEnQYBB06QSasmFhW2MKG8g5+80gjxHYgChI+4TqqBZmuSBsL9JvZkd7D468XENT5kITBSMJwREnG699BS7wL1azj+rpzUK0KoiAhCTKiILGtewVZdoUcXRqzHTPB0fdRbPGtoqrISWbUAaw67kepzSA0TimqqhIKhZKLpT6fj8bGRtra2rBYLBgMBsLhMJFIhEgkgtfrxefzJe3RnxeyLCcXAru7uwGSI3Sr1ZocodfW1iZH6GeddRalpaVJL56mpqbPzWzxZUGNx0EUEQQBxe8n2ttDMNiLPi4ixhXUaBTjoEEIkkS4poZIfT1KOEzI78EQDqMGelkwyM8Gz3bSd/aQ2hpFjcWx+KNUko8nbmZpSSfb8/YwdrsdZ/sARDWKKeAhKxoiLkm8N9zLmjwP05bnYgmWo6ghZAEkAVAVGlJ6mT9uDz9/vwpFsCEJoJeM6EUj4XiA1ZZq1o9v48GlNyMYTIiCiCjISIJMe6iRZenriUx1cf28c9DJxj6fvzFQR+vZMXLGDib7TwEEUepT3yq40V+VS25BEf77txBX46hqHEGNgagiFkhkfmsKOkGP+8k1CEY9ktWMaJARRAFDpQvTgDTi/jD+lY0IOgnRakLQiQiSiC7bguw0okbjiHpZMzFpfL4c8A/3eDx0dXXh8XjweDy0trbS3d1NNBpFUZTPrT1ms5nU1NSkb3ttbW1y9D5lyhTy8vIwmUx0d3cf0eSyb98+dtfuJjUnFVOaCZ2ko8RRAsBTy57C1GvijCFnfCk6bSUcBkFA1OuJNjXhX7UaNRZFjcUgmvjXNnMW+rxcQrt20fPmmxCLoUZjqPvr0269BX1+Pr6ly/A8/TRqJEI45EeOqxCNYX3oHtxOCfNbSwk/9hRhRaJbn4oQ8aOL+Aj+7jo+1m0n842NjP/QQ1SWiEgSAaMVnzmV5tFGlg+sZtZikUBwFlF6ENUYohJHVGJ0ZnWzbOR2vvGBDW+8irDgBjWESbZikqx4BA+105uZ8fEgImoxKD2oqKiAqsZpkNvonmPm0vdGY1LzMElmZDERq9Ab7WL3yA6yzh5C2t86MSi2Ps8vgBfLdwaRW15E8+/fQQkpiEYdolGPYDJgKHbhmFmOIAh4FzegqiAaJAS9CKKK7NBhKEkDIOoOIsgCgiwmX0gCgiB8Lt8FQRA0E5PGqSMQCCQjPNvb25P/P1WjfZ1OR1paGrIs09jYmBy5H62jv+qqqz519K6qKnKKzLgLxrG3bi+ObEey7uZFN7OxfSOBWADqE9eYlDuJv0//OwDPNT9HW6CNiTsncrv5dganDj4ln70/4j4fvvffJ7R9O+G6OlBVBEHE+c2rsE6ZQqSxkfYH/g8lGCTW3k6svZ14dze5f/0L9hkzCNfV0fKLXxx23UBhBn+p+RODtvRS9cwKogYdAZOJHquLHnMKyl8ep+j66bj3LIKW3XTIInGipOitiCYJ94O/5fGxu6hsiDOuZCJKtBmIAYbE6+m3WDSjlkm5eqLjJxPxNSbvbZQMhOuCWAdJeAdPYETzQJSon7gaR1FixNQ4amgb88+di6/cyJ63ajEJOkyCERERVQT9TXlkFhXjlnYQ2uzu89kUHUy7sYz0gmx6qCPWGUSy65EcBgSjRKpVz6BBqQBEbvGiRhUEnYhokhHNMoIxMVIHyPnFrKP+fWxTjj5g0KWZPvVv/EVDm0FoHEYkEqGjoyMpAvX19bjd7hMWAkmScDgcWK1WRFFk3759yVH9hAkTyMzMxGAw0N3d3ccm/1kXUr0RL7U9tXiCHqYWTAXgrqV3sah+EcHYQa+jUkcpr1/yOgB/Xf9XgrEg6eZ0HHoHNr2NXGsug9MSQtAV6uLNmjd5YssTdIe7OafwHO4cfSd5trxPfQ6KqqCoClG3m+DmzYQ2biS8eSvmIUPJ/OlPAGj93b0IOh2S3YZosRCpq8c0ahSOC86ntX47XTPnENNLdGYYiQsq2eYs8m75AduG2Xl2wX1849l9qHodUmY6lqwCZFcewZx8yqfPwJnuYu/yFSyb/1+CahhVEki1pSPqZeZlbqTG0Er51lQG1xzaJwggmFgwoZ32lE4u2DqRtIYuQEVAAcEAgolBQ5cQdZVi8FxHSo+MAwuSACoKTaZazpxTRCyWzdY3egn7/Th0FiyqDikOlhsqSKnIILC+He/iRtSYghqNo0YV1KhCzi/HIxplvIsbCWzuQHYZkVONyC4TUqoRQ7EDQRSIeyMo4XhiDQJABUEvIacYjuv7+lXlRGYQmkBo4PV6Wbp0KbW1tYRCIbxe7wldJz09nbKyMgRBYNWqVf129HDy7e6+iA+r3grA63teZ0HtAmp6amgPtANgls2s/OZKBEHgmW3P0OJvodBeSIGtgBxrDpmWTEzy8Y3ufBEfz25/lnlrnuWR4p9SPP0SFFVh358fpHfTerxGlS59FKMrndFDZuKYfQmTXprEj//dRXmLGVUQiUoSvblOSi66jrRvzObn637Mdb9ejc8wEFWRictGYkYrhhFjUGcVcEfNjZQ3mhlTMwxdNIiAiF42I0l60qtGsKRsA4YuHZnzQwiRLoT4wb9jftU0HBMibN0dRVjUCKoCKEAcVIVJmR7Gpixh09T3WPPacrIMEgUIuOQ89JZ6tha9z1BHCZG66wjGVMKRIKGYgkmS0VemUnRuKUp7gPaHNyKnm9DnWhMmnlAc+4xC9DlWglvdeF6tBkCXYUaXZUGXacY0PB3Jqj+u569x/GgCoXHMhMNhduzYwebNm6mtrT3m82w2GyUlJaTb7YgmEx988MFxu05+FrpCXWzu2MwOzw52eXaxw7ODZl8zS69ail1v54ktT/Be/XuUppRS4igho7OYgoxchg2sOCZbb3j3bmqeepP21hg6iwGd1YzObibt7InkVxUT6+qiYcEKvFt2EthVQ6Sjk7jOSOmf7uPejrspnLuEPP+lIKaiSjZisp2owU7ZhAL2Va0k8/WV1DVejhL3ocQaUGKNoAbJKCljwbjVNPc2c8m7FwBxQEZVOlHjrWRVDCF6WSpDLENY8qs/ozeng6qiKlHUeISBo0YybaKNJmkYr/3xIYwmOxAgTwqTqTfzdvYmXszw8522S5kUHItOH8MaaUfVC8SMerIGR0nJdeFeW06ouhviKoJOxFCWgnVCDsYKJ0oohvtfW4n7oyjeSMIcY5BwzCzCekYOqqKihmKIZt1J+3trnDw0gdA4Ioqi4Pf72bx5M5s3b8btdh/VNTQtLY2MjAwMBgObN29GiceRBIHzAkFsq1YhGgyUvvsO9Tt3suH+BygdOYIht92GIJ+8ZS1vxMtW91Y2d2xmsn4GDimFpcoifrfqHgAK7YVUuiqpdFVyecXlOAwHffwURWXJP1aydVPClJTuiDDqG6MoGZkO4RCiKTFjiHk8+BZ/jHHwIIwVFfhXrOC1R3bRay3o05bMHD2X/WoSnuef5413BAKWg4kxVVUlq0TAc+4e7Ho73mdkxGgIq92ByW7GajWTVZnOoIllADz1Pz+ls2E7ADqjFZPdRWZxORfdeQcAj954DcHehCeVbDCQU1rOgOGVDBuYiZo+DO9mhfDmvcg9q9BFt6JjDzphL6LghxvehsIziK77gMDSrQS6BhAPmXFd3EmNPUpG21DEmgixrjDx7hAoINn1ZP9iHADd82tBBGOFE0ORI7GQegSUSDyx2Cp+PousGp8NTSA0iMfjLF++nNraWmRZJhaL0d3dTW9v71EF4YAfvyRJXHPNNRQVFCBICZe8jb/5DTUbN5HR3k6mIGCuGoNl7FhSrrwSxeej9bf30DtvHqaRI8n5w/+hz/t0e3x/qKrK4vlbWLd1O6GeOM2GWj4ueZksj8rlOx8gKpjIKNSRP8fM0OJKLDpLv9cJbtxI7cPP8rFwDrmedVjkEPtSxyO7nHzzN+PZM3YsqtmC3uXEV9NAS/YE2gedz+X3TsdgFPA0ezE6zKgKxKJxor4QokEmNddOeO9emqu7IDMdd2M1rXu20LxrE74uN7c8/hxmu4MP/v0PNrwzr0+b9CYztz35AqIoseWDhcQiYfIHDcUmuFACMQz5VsRIK8gmFLOLaONWovN+ijmwF9HfhqrqEYQI6iX/pHVhMaIYId4VQIkn3Cptw+M4ZuSjmHLpeHIH0UYfCGAoTcE8IgPT0DREQ18XSzWuEu8JowRj6HOtJ/Q30/jyoHkxfc3p6elh7ty5tLW1HdPxFouFCRMmMHToUHp7e9m7Zw+ZPT0YHv8nuz/8kMK5czGUFFNx4YUUDqjEPHYs+uKiPqYayWZDvPkXKAPOov7l/1Lz3fsxzjiPnOlVFA9LP+r9m33NrG5dzZrWNYzPHs9YaQrb3nITM+iQHSrDMor57rZJGN9aQnfaU8THz2Rbazndj/oQLHMpcvaSMudSDMXFyWuGgzF6Fy1Ct20F5149hPxv/QjJaiEeV/B5wohKnJSbvseCTVnYYp105uQQUyVyClIIeMMYrVZisU7efviPSLKMJOuQdDokWcew6bPIqagk1t7C/P/7Pko8js5oomDIcMaPuBxp/+xpzIWXUjFhEpFAgHDATzgQSMQBxOKIeomh02YQa/fQ88LHdLSk7m+5gkN+CtvMoQgT70BnSsNgEok4L8fnHkO420nWdVaE7AFkDjAhmuRE6mpvhGiLHynFAKkWYs0+UMFxXjHm4elIjiMv0AqSgOwyHrFeQ0MTiK8Iu3fv5rXXXjtqTiC9Xp/0RJIkiSuuuIKCggKibW34H36EjEWLUAIBvDYb1rPO4kDyR/OoUZhHjTridec9vIloyAglVyUKqiGU2kHxsHSUcDjhctnaSrStnWhrC0+U7GNx1xqCTQ3YA+DLTaEspYztm5qRdSI/vO8i5GAvNefMQIlEcF5xBeW33oKclsbQjiAfPLOd9buL0L19D54nnsA0ZjSCJKNccgMfrZAYO+syBt56K909Xbzz5KNEggGszlSyKyoZctZ07FdfR6a6muZdImmZHozmdtz7dlK3cSau7IuwOF2E/b5EltRolHgsSjwao6xqPACZJWWMuWA2RSNGk1NRiSTriLqD+N5tJJJmwjY+B3taOvQ0JVIytG6D9m3wxG+hdBrMvJfOl+uItlixmedjSAsSFoajLzoHKscQbfLR/mgtkuu3xDtDCHoJy9gs1MwCBIOc3AZSEAQkuwHJflAE9DlWMm8fecLfIw2NQ9EE4ktOPB7ngw8+YNmyZYfViaLI9OnTKSsrw+FwYDAYkovHBZmZZEajieOMRnzLluE4/3xsM2diGVuFoD92r5Lzbx2GpBMxmGR0egE5HsaQlkLLS2+y85FXyGrvaxL0/mQEZcVlXLytkNy5i0HsQp//Eq1lHgbmlmE068CcSvodd2A9czL6/dkvARzpJi65YxQdDV6cplfpef0N6uavJKjo2bYohsWlI7syg9XvzmfFq3OR9QZSMrNp2VNNOOBnyFnTMVn17F39MCG/j57mhJ0/d8AgbK5EQJPV6eLq3//piJ/Xnp7B5G9+CwBVUfEta6Ln7VpURUXUK1gnJvZlCT7yI+TQTmRhHziLCeguwmQvRwScl1YgylHkjOkAHDqOF7tC2M8uINLow1KVhXVcNqJJ+6lqfP5oaxBfYnp6enj11VdpaGhIltlsNiZPnkw4HO7Xgyi4dRvdL71Iz1sLMJSUUPzqKwD43D6CAZX0gr6RpEci0Bvh3X9uZeJlZWQU2vvUNfmaeKv2LZpf6yStpYoa892IOUbuufhRDDk5iPtTWkRbWghu2kx4927C1dWEd+8m0tRE6YK30B/S7mgoxNq3/kv1ymVklVYw6cprsaQ4Adi3vZN5f90EQFaJjVk3DcGSYmLrR+/RXL2DSVdci9mRAoCqKAiiiKqq7Fz+MSFvLxlFpWSVlSPJBz1vgjs9hPf24JhegKDra7c/FGXpv+j8wEA4UIhRXItT9zeEtALE2z9CVVVa7/mYeEBETjUgGGSizX4c5xVjO/PE1mg0NE4EVVXxhmM4THptDeLrgKIoLF26lI8//rjPngFlZWXMnj07mfXzUIKbN9Px5z/jX74CwWjEfv55OK+4AoCQL8pzv1mLElO44pdjSc359AXLLYsbad7djW7/wqc76Maut6OX9MyrmccjGx9h3NBJpLeOZeb4vzDzG6MOczPVZWejy86GWTOp3dhBfqUTnU5ILo4rSpztiz9g2UvP4uvykF1RSe361Uy74SYAdiz9iEBvL6Nm5NHV2krH3teoXjWLkTMvYMhZ0xly1vQ+9xPEhHFGEAQGTpxy2GdSFZXehfV4P2pAtOlxzCqCeJTgyg3owxuQOpZC+3a4bU0iv1D3TlAG4Sxbj3lkGkLePEgbkLxHxo8mENzeSXCbm3hPGOflFZhHZnzqs9XQOBZUVaU7EKXdG6bdG6KtN4zNKDNzcMLD7ttPrWFPu492b4hQ9MTS3WgC8SXC7XazceNG1q9fn9yN6gDTp0/njDPOQBQPuiWqqppIxyCKhHfvJrSrmoyf/ATHZXNoaYqzpaabscPAaNVx5hUVLH9tD8v/U8OFtw8/ajtikThbFzeRP8TJx773eGvhW6xqXcUfp/yRswvP5vKKy7mo9CJyrDm81baZ5rU9KHNUJLl/d8iuVj9vP7aFCbNLGTXzoDnJ393F+//6O+mFxVzwo5+TWzkoOQsA2LN6BdWrDprW7OkZ2FKPvjB+JOK+CJ4XdxHe042lKoOUi8oQ1j+NuuD/4fE/gcoADHoVc+4gwi9tx3FhBdL5/0fa+RwxvkKy67GOz8Y6PvuE2qTx9abDG6ahK0BrT4jm7iAtPSHMeokfz0gMQi58eClbm3r7nFNV5EwKhMuiZ0R+Chk2Axl2Azc/cPxt0ATiC04wGGTr1q1s2rSJxsbGfo8ZPXo0kyZNSr5XVZXAihV0PPoo9nPOwXX99Tguugj7eedRs7WXRX/dRWeTD4tDz/DpBRhMMoMm5RAOxlj+nz00bPeQP8h1xDZtWd5AyBflSekP1CzbQp41j+8M+Q4VrgoAUk2pyWPLq+zUrt/CmvkCueV24vE4ajxOzoCBGMwWfF0eVr2xFjXuxpWdTeOOrdRt2sDEK67B5krjm7//I2n5hclOWDhEAC+883/pammidv1aBFFg6Nkz0ekPLthGGr14XqnGNiUPy6jM/j9MNITasAb3C16iPhNO/WNYRt8OugGQPhBhzDVkpoTxu/MIbBtF194wyD2YRvowVbrQIgA0TpTaDh/VbT5aeoIJEegJEY0pPHbtaAB+8uomPtrVkTzepJMYVZiSfH/t+EL84TgZdgMZNmNSCA7w4OV9B3o3n0AbNYH4gqIoCq+//jpbtmw56j7CsiwzYsSI5PvQrmpa7/ktwbXrkDMzER2J4DFBp6OtIcDCf23DlWNh2nUDqajKRNId7HCHnZXHlo8aWfPW3sMEIq7Eqeuto8RewrYPWuhxtFE+MJe7Ku9gTOaYPqNon6cTndGIwWwh6q8h4n2BZS/0bfe1D/yVjKISqlctZ9sHjwHwn3vnAmAwWxg6bQaOjEzSC4qO+pyc2bmMPj/3sHL/uja6/rsbQZYwliZ+VIGN7YR2ejCPdGIoz4COHfCPsxCUMA5lOGJuPvoBlWDdHwRXMA4KxiGTSLNvP18l0uBFsuuRnZp7qMbR2dXqZW29h8auIC37ZwAd3jCL7pyCJAr8c8leXli9DwC9LJLjMJLvMic3g/relFKuHV9ItsNETooRh0nX53d2RVXBkW590tAWqb+ARKNRnn/+eerq6vqUi6JIRUUFI0aMwGg00tDQ0Gch2vPMs7Q98ACS3U7a7d8n5bLLEA/xRlr7dh2r3qjlOw9OxmjtPx1C295erC4Dlv3+84FogBd3vciLO18kEPbz7mULqV3Rhdmlo3TY4aPymnWreOfvf6F09Fhm3fIjvJ1u2mprkQ06RFFClERESSa9sAidwci2xbt4/5nlVJ1fQHq+BVVVyBs4BJOt78J3cJeH3rf3kvbtIX3cOj+JGlfonl+Lf0ULhlIHrqsqkeQg1H6E9+M6eusrUVUzksuILs2IProa+1m5UDghseWjhsYxsq8zwIpaN41dQRo8ARq7gjR2BXnz9olk2Iz87f3dPLSoGlkUyHIYyXGYyHIYue/SoVgMMrUdPgKRONkOIy6L/pSn/dYC5b4CBINBXnzxRerr6/uUl5eXc8kll2CxWOh1B9m2pAm9lEvepDzUWAxBljEOGkjKpbNJv/NOZKfzsGsPnJCNK9tyRHEAyCxOdMzesJe5215g8XsvsjW9g/FpVQx9L8R66VWqLpiD0dp3ITsWibD4uSfZ+O580otKGHvxZQDYUtOwpSbcR0P+KEZL33t3tYvY08oZd/EZiFL/abYcQsAAACAASURBVB0iDV48z+1AMEpJcQju9GAosB2W9yewqQP/ihask3NxzCpGeOUaqH4HlBg2gwPr8LMJ2q7E3+QgVNODfup0GFDY3201vuZ0+sKs3uuhrjNAfaefuk4/DZ4gf79mFMPyUlhd5+Fn/9mCKEC2w0Se08Sk8jQObH9y1bgC5ozOI9NuROonHUlJ+hc/el2bQXyB6Onp4fnnn6e9vb1PuSzLyUR4Tbu6eP3PGw7EsDGTN7DmZ5J11+F5/k+UWCTO3D8sZUfTE6R1djHkusuZeMaFvPP3R6jftAq9yczo8y9m1HkXY7RY6Wpp4s0/3od7Xx2jz7+YSVd9C1nXt+Nev7CedQvquP7+ieiNfcclQV8E0xGyecbcQdr/vglBL5Jx6wgkmx4lFKPl3lUgCFjGZ2ObnIugFxF79qBun0ekph3Dt/8PBAE++B0ocSg/B/KqQDrYrgNTeY2vJ6FonJ2tXuo7/dR3Bqjr9LOvM8Bt08qYOiCDZXvcXP1EYpvONKueApeZwlQL35tSyoAsGz3BKL3BKFkOI7ojDG6+SGgziC8x7e3tPPfcc/T2HvRKGDNmDGaTFXqsePdJkA9ZpQ7GXlCMbtdallWn0rS7l6ETDo9y/mTn190eoGG7h/KqzMNG8ZBIjPfc9ucIxoLcMfoOlO6VCXGYdh4zzrsOQRCwZ8zGklZJZuEuVrz6AuvffpNvPfgost6AEotx6c/vpnhk/9+/nPIUVoTiVK9qZciURByAoqiIonBEcYj7InT8eyuoasK0ZEscJxplMm4bQe+HDfiWNOJbWo+Ijwz5x8hiK4a8sYl9iI0OmPb/jvjMNXH46hONK9R3Bqjp8FHb4aemw8fZlRmcOzSb5u4glzxy0Asu22GkwGVOvh+Rn8JbP5hEgcuMzXj4b8Zh0uEwfbUz155SgRAEYRbwF0ACnlBV9f5P1DuA54CC/W15UFXVf5/KNn3R8LT4efWRj2iVNqAIiZgGAQG7dwBNC63EYyqq0ktsjJFBE3MgFCR70V/peXch8pkPYbzxDlxXDjvsuls+WMiWD96l8owpDDhjMvVb/Cx9ZTdFw9L6CISiKsyrmcef1v2JzlAnMwtnsOSFp+nctwTZOBydeSqCINDbGWTP+g6GTxvBxMsup21vDTVrV2J1JTyWvvXQo308jD5JZpGdtHwrWz9uYvCZuaDCi/espnJ8Vh/X1kNR4yqiSSblGwPQpR/84dLTiM5uJvWqSqIFO/AuWI9qKUA482cw7Fywa26lXze6/JGkCKTbDEytzCAUjTP07neJxg9aSdJtBgZmJ8yo+S4zj187mqI0CwUuM8ZPBEVaDDKDc77e61KnTCAEQZCAR4BzgEZgjSAIb6qquv2Qw24DtquqeqEgCOnALkEQnldV9fPdsf404W70MveRt/Hod4CQ+BLr9XrGD56OMe5CVUGSBcpGZ5CWl4hwjrW34V+2jKwf38EN10w/zFzj3leHMycPg9mCEovz0TP/5KNnn8DsKEbWVWJ1Tk0eW9tTy6+W/YpNHZsYlj6MR85+hHw1naf+fRvDps/CaD+HLR81MXxaPjuWtyAAw6YlFsQzi0vJLC5NXuto4gCJ0frQKXl8+NxOWmp6iMcUulr8WF2HLzircRUEkB0GMm4bkRjpB7th22uw5VWoXwbT74ZJd6AbOwvX8Ilg1QLQvg50+SN0BSJJ+/13n17LunoPXYFo8piZgzOZWpmBUSdxxzkVZNmNlKZbKU63YD9kJqCTRGYMzjrsHhoHOZUziLHAHlVVawEEQXgRuBg4VCBUwCYk5vpWwENiM9uvPA27Onjh6VcJGPpmXj333HMZOfLwZGuBdeswjRqFoaSEskULkVJSDjsmGg7x8m9/Qcl+D6IBEybR2dTAzmWLWf3GuxgsW5JmlcXPPYk/HkB2u7lr9A+4uOoqTJbEj+7a+/9MSmY24WCcXavaWPVmLY27uigdnYHtCNk/Iw1eVKXvepZk0SHv34c3uNVNvlGi2CLT9GYNcUHAaZYpGdE3sE1VVbr+uxs1HMd1VSUCKrz5fdjyH4gFIbUcpt4Fg2cnTtCZEi+NryTvbG1l9V4P1W1eqtu8tHvDDM11MO/2RNxPlsPArCFZlKZbKU23UpJuIc95cLZ561llp6vpXwlOpUDkAg2HvG8Exn3imIeBN4FmwAZcoarqYTHhgiDcBNwEUFBw6n1/TzUNDQ089/ILhPV9o6EFQcDn8/UpU8Jh2n5/H90vvUTu3/6K/ZxzkuIQDkRZ+K9tDBiXRcXYLLZ8sJCgt5ehU2ckz0/NzWfQmbPZ8H424+fk8vKul9nQvoHB20N01NUyNC7TtPoNHv37G0y66nrGXXI5zuxEXIHRInLh7SMQZYFAb4SR5xx89kogSnifF1NlIl6i48mtqMG+2m4enYnr8kTwXOfcnaCoDNMJ0J743LZcC7JOQo0puJ/ehpxmQo0oBNa1YRsaQBAHAgJEgzD8Shh1LeSMSiw+a3wlUBSVek+Abc09bG/uZVerF7c/whu3TQRg3uZm3t/RRkWmjTMr0qnItDIo+6DZ53eXDD1dTf9acCoFor9f8SddpmYCG4FpQCmwSBCEJaqq9okfV1X1ceBxSHgxnYK2fi4cyKH04Ycf9gl+OzCqlySJoqIiVEWhaed2ti5aQOOyJQzbVU/Rd7+DberUPtfTm2TcDT4M5k5KR6WyZt5r5FYOJrdyUJ/jOpv8CKLAk97HWbxyEVVZVfzyNw9jEPT0tLfS2dSAp6kRncFA1BNE5zo4Ij/g9nrZzw4uPge3uul6Yw9qWCH751WIZh2pV1cmtjg+BMl+cPE54/aRCJKAIItsX9nCxvl7mXVtYu1BCcRQgjECa1tQo2CWFmGv/it4d4ItCy578jM8dY0vCuFYnN1tPrY393LJyFz0ssh9b+/gn0v2AiCLAqXpVgZk2YjElET9pUOx6kciarvWnRZOpUA0AoemEs0jMVM4lBuA+9VEb7lHEIS9QCWw+hS267Swc+dO5s9bgM9/UPsMBgMXXnghDocjuX9zitnEP2//Dl53B5KqIigqOyaNYfSPfnTYdp6CIJBX6aRhZxfbP/4QX6ebGTfdfti969O28OoZ9+EP9vLrCb9mTvmcpCi5cvJw5eRBFcS9EVruX40+x4rljBzMQ9P6bDkZ90bofrOG4BY3umwLzm9VJOMQjGWHx10cij77YALBgtGZKHqJjMGJ+AgpuJtMw/+gimtR7dmIIy+BUcsT4qDxpWZLYw9Pr6hjW3Mve9q9yQXjQTl2huQ6OG9oNuUZNgbl2CnPtGKQ+y4U2/vxHtL4/DiVArEGKBcEoRhoAq4EvvmJY/YBZwNLBEHIBAYAtaewTaeFzZs389prr/Upy8vLY86cOTidTnYs/Qhjt4f8/MmoqkrB4GFkiDqMTz+P8OMfEk1JQZT6TzudV+mkenUbO5etIKOolKLhfV1eA9EAv1v1OzKcGTww+QmKHEWHXaPrjT1INj3WibmknFeMb0ULXS/tomd+LZaxWVgn5iDIIm1/Xo8SimGfUYhtSh7CCfp+p2SaGWGzQkc1pFeAJR2iQYTzH0QYfhUYvvgBRBoHicQUdrb2sqmhm40NPWxs6OJXFw5mSkU6XYEIH+3qYHCOnbMGpDM4x87gHAeF+91JRxY4GVlw9MGFxunjlAmEqqoxQRC+D7xLws31SVVVtwmC8L399Y8B9wBPCYKwhYRJ6meqqrpPVZtOB8FgkLfmv9WnrKioiGuvvRZJkgj5fSx4+CHyBg6m6sJLUcNhZt2a2Lw+fvX1SLaD+zMcmsn0AHn71wDKJ3yL8jH25MyguquaEkcJik/ke433MumSSnIdhyfgC+3uSkQen5mHaJCwTszFMiGHcE03vuXNeBc3YqnKQrLqsU8vwFDiQJfZ/17Qx0RPIyz7C6x/FnJGwrffTngg3bJMW1v4EqCqKvWdASRRIN9lZq/bz8w/f0wklrAvplkTGURN+11GJ5ensfb/TT/aJTW+wJzSOAhVVRcACz5R9tgh/28GZnzyvK8KiqLwykuvEo6Ek2WSJHH22Wcj7Z8RtNXsAVVl3OwrCO2qpuHmm8m6+9fYzjqrjzhUr1zKqtdf4cq7H0BnPOhJZHUaKBmZgsVhxJLiRFVV/r3t3/xt/d/44agfckZgFu7qEHr58Km6EorR9Z/dyOkmHOccjEUQRAFjuRNjuZO4L4K0P5DNOiHnxB9GVx0s+SNsTCTkY9gVMOHWg/WaOHwhURSVxdUdbGzoZmNDN5sau+kORLluQiG/vXgI+U4TN5xRxLC8FIbnO8hNMfUJQNSCEb/caJHUp5APP/yQ2rqa5PshQ4Ywbty4Pru8tdZUA5ASjbPvxusQDAb0/XhqmewO2utqWfzcv5j+3duS5XUb11Gz6g+MmvF7wvEUfr3817xV+xbnFJ7D7PLZbPhPKzqjRGre4WabngV7ifeESb9lOIKuf3ORdIQo5+Nm1zuw6QUYfT1M/BGk5H/6ORqfOy09QVbv9RCOKnyjKh9BgF/8dwttvSEqMm3MGpzF8PwUxhYnZqOyJPK/5w08za3WOFVoAnGK2L59O0uWLEm+nzRpEtOnHz7VbtmzixRXGm3fuxXRZqXwqaf6FYj8QUMZff4lrJv/X0pHj0umtFj1+ivojCZiNhM3z7uVdT2ruX3k7dw49EYEQaBlz06ySx2HeYHEPCH8a9uwTs7DUGA/7H6fGfceWHw/lJwFI69JCMOgi8D+GWYhGqeEd7a2snBbK6vrEqmpAcoyrPsFQuDZ74wl22HCYtC6i68b2l/8FNDe3s5//nNwUbq0tJRp06b1e6zD5kCoqUNyOin895Pocg/f2+AAk664lvpN63n3sb9w/YOP0NnUQNPObZx59Xd54+6dGHKzeOiqh5hRlLDahXxRPM1+yqsOT8stu4xk3DYCXcZJDjLztcNH98O6p0A2Qvb+vSq0gLbTTiyusL2ll9V7PWxu7OFPV4xAEgWW7ulgcXUHVUUubphYzNgiFwOzD5o3yzKObZ9yja8emkCcZILBIM8/O5d4PBE05nQ6mTNnTp+tQA/lrJu+T6dgxHHhBehyjj66lvV6zv3+j3n+F3eye/UK9qxZgd5qZcTMWezdspnzhYs5M1aOb1ULkl1P0KIjpzyFvAF9vUSi7QF0GWb0uSfZW2jdU/DuXRALwZgbYMrPtBQYXwDW1Xt4bHEtK2o68YUT38t8l4m23hA5KSbuOm8Q91w8RFsv0DgMTSBOIoqi8NILL9Hj7QZAp9Nx5ZVXYjabDztWjUYJtbZizMsj7eabjvkeGUUl3PCnx4i1Bli3/VVWFTYxYscyxvv0iCq4n9iaPNZ5WTmzfzyKuC9CpNGLLsdKuKYb97+24rq6EvPQE9u/uQ/xGCgx0BnBkgGl0+DsX0OaluLgdODxR1i2x83S3W6uHJvPyAIn/nCcHS29XDg8m/ElqYwtdpHtODibM+n7d6HW0NAE4iShKHEefeB+3OGDScMuvvhiMjP73wu57b77WLnyY1pyM7n5H88gisf2I1UVFXF7hMDCBsLluaSO0TGqbCyegQ1sXNvO0ItKyB2dQawzhJTMg9RJ9+t7EM2JP7ecbkqmyPhM1H4EC34Kgy6GaXdB5XmJl8bnSm8oyqMf1rB0TwfbmntRVbAZZSaUpjKywMnk8jSW/HSqNkPQOG40gTgJxGMxnvjDfbjD8WTZ0KFDGTJkSL/Hd73wAl1zX8A7aRSOjKxjFodYdxjPSzuJ7O1liW0DvjPN/HHi35BECcOVA3hrdTvO7jCFTiOKSebJnyzljDllDKrKRDRKhKq7iDT5cM4pR9B9hlGjtzVhStr6KjiLIXf0iV9L47hQVZWaDh8f7uzAZpS5cmwBJp3Ei2v2UZFh447pFUwqT2NYrgN5fyCjJgwaJ4omECeBhoYGWg4RB4D09P7NN/6VK2n93b2YzzwTT8jN0LKKY7pHuL4X91PbiMdi/Cn7GbLGl/HTsT9N/vhlvcTZ1w8kdf+6QtveXmJRBUe6CcmiwzwiA/OIk7AesP0NeP02iEfgrP9NuKzq+s/wqnHyWFnbyTtbW/lgZzv7PIlkhzMHZ3Ll2AJ0ksiqX5x9WJoKDY3PiiYQn4FoKIS7o52XX3mlT7ksSxQXFx92fKShgaYf/gh9cRGGO35A7O6fkVVUgRKIIpp1RJp8+Ne0oi+woS+wI6cakwKgyzBjLHFgP7eYq2MmRmeOPmxkeKi3UvOebgQBskpO0oYnigKiCK5SKDwDZt0HqaWffp7GCeHxR1hR08n5wxKbHz27op73drQxqSyNm6eUMHVABjkpB9cRNHHQOBVoAnGChAMBXn3gbupUA9H9JiKdpKdq3BgGDhzYJxjuAJLThXXaNNJuvYWd1YltMVK9GbTcv5qsn1QRcwcIbGjHv7IFANEso8uykHrDYP607S9MmzmNkWkmxtD/tp7xuMLejW7saUZa9nSTlm9Db/qMf+KwFxb+MpFy+9J/QNYQuPrlz3ZNjX5p7g6ycFsr72xL7IGgqDA0dyoFqWZ+ecEgHrx8uLagrPG5ognECRD0eXn13l9RFxOJWxI/WEEV+ebV36S4pIgN787Hu3c3g85MxD6oqgrxOJLVQs59vwcgMxpm/CVXEN/qQ19gR7LpMQ/PwDQ0nVh7gPC+XiL7vMS6Qjz80Z95qvkpDJKBkRmHbyZ0AAH48NkdlIxIp622l0GTP2NQWt1SeP0W6G6ACbcdnEVonDQO7Mu9aHsbNz6zFoDyDCu3TS1j5uAs8venXs9yaGY8jc8fTSCOk2goxMu/+V+aYgJxR2qyfPyIqRSXFAGwc9nHxKPRpED0LlhA57/+Rf5jj6HLSKwDZJaUYe2y0bWpGtuc8uR1BFFAl2VBl2VBqcrk3pX38nL1y3x7yLe5bcTBFBv9IUoiORVO6rd1MvaiErJLT9C8FA3C+/fAykfBVQzffhcKPrnXk8aJsq8zwLzNzczf3MI3xuRxw8Riqoqc/GxWJTMHZya309TQON1oAnGcrHztRZp9QSKZB01IGXIFMy6elHxfNGwky1+dS6C3B30kSts9v0NXWICcmhCUaCRMW80e5CUh5Awzhor+0x3/bcPfeLn6Zb4z5Dv8cNQPj8kbJX+gk7rNbkpGpONIP8HI5WAXbHweqr4L5/wG9J8he6sGkJhF/mvpXuZtamZTYw8AIwtSyLQnZgYpZj23nKWt6Wh8sdDsBceJtXwQ4UPEwabmMPuq8xAOyXVUNHwUqCr7tmyk9bf3oAQC5Pz+9wgHMrju2c27v3+IWGsA2+Tcfjt+RVVo9DZyWcVlxywOAHkDEvENu9e0fcqRnyAWgfXPJMxI9hy4fR2c/6AmDp8BbyjKx9UdQMLVdOH2NuKqys/PrWTJT6fy31snct7Q7NPcSg2NI6PNII4RRYkTiUR59/0PkmWCIDD7unPILknpc2xmaRlGq43dC+ZRtnAh6XfeiaH04Oiwpaaa7kg79u+WYy483PVUVVVEQeSBMx9AUZXj8mN3ZieitjsavMf+4bob4JVvQdNasOdC2dlgSTv28zWSxOIKS/a4eW19Ewu3tRJXVFbfNR2XRc/TN4zVFpk1vlRoAnGMrHnzNdZs3EToE4+sqamRkpKES2vcFyFS34txYCpFw0fhXbEC45AhpH77hj7ntO6uxp6eib3s8C01a3tquXv53dw3+T5yrbmIwvFN8gRB4Ka/TEGUj1FU9rwH/7kR4lG4/KmEOGicEB9Xd3Dny5tw+8KkmHVcUZXP7JG5OPdvy6qJg8aXDU0gjoGuliaWvf4K3qJBBwtVEESRoqIiVEXFv7qVnnfrUIMxrJNyOfe2O+F7ceJdXYftJe1qdFGQfi6qqvaZHXhCHm5971aCseBnaq/OcIwd0YpH4d1fQMZA+MazWv6k4yQYiTN/czMFLjPjSlIpTrMwqiCFOaPzmDogA72sWXA1vtxoAvEpqIrCwsf/RjgtB3V/mR4L5lgWF103mbzsXNr/vologxdDiQPJaSS4rRXLGanoXA6EjL4mJG9TB3lyOWFHtI84hONhfvjBD3EH3Tw580lyrUdO+33SyB4GI74J5/1BW2s4DrY19/Di6gZe39CENxzjqrH5jCtJJd9l5vHr+o9R0dD4MqIJxKew5cNF1NfWEi4+OHsweUqZcdlYSkrzADCWpWCbmINpeDqxri7cf/0esfqB7Bw+EF93J7N/9uvkufGtXiRRJv28g66tiqrwy6W/ZGPHRh6a8hDD0oedug/UsAYaVyfiGoomJV4ax8ytz69jwZZW9LLI+UOzubIqP7m7mobGVw1NII6CqihseHc+FFcmyxy6LAYZ00n5uJFIsQN9vg3HzKJkffvv7yPe7Sbtttsp+O9ettY3EQ2H0BmMqNE4gdVtGAe6cFbkJc/xRX3U9dbxo1E/Sm72c0rYOBfe/AE48mD0t7RZwzHQ1hvilbUN3HhmCQZZYlplJlVFLi4dmYfDfPg+3xoaXyU0gTgKgigy6prv8p/X/guAKIicGSgmUwQ51YSg72tj9i1eTO/8+aTd/n2MFRWYzJ1UuWbRtGgTRReMw7++HcUfI5gf7nOeXW/n2fOeRS+epP2fP4mqJnZ5O7AF6OVPaeJwFFRVZf2+bp5aXsfbW1qIqyojC5xMLEvjstF5n34BDY2vCJpAHAF3Qz229Ew+/GhxsqwymkNeehq2aQWYhqT1iX1Q43HaH3wIfWEhaTfeiKATybxxJLt+/RYpyzIID+rGWJHCFu8S5D128qeNwh108/CGh7lj9B04DCcpqV5/vPl92PAcjLgaLvwLSNrI90h4/BG+/dQaNjZ0YzPKfOuMIq6dUEhhqiaoGl8/NIE4AvP//ABySimeeCKewCDrmTRtGhmTivsIwwHivb3I2VmkzJ6NoE/MBAw2M7XOHVT6TLif3o5hdibb3cuZUf4DFFXhrqV3sb5tPdcOuvbUCkTeWEgphDN/AtreAIcRjsXZ0eJlRH4KTrOOTLuB3148mDmj8rAYtJ+IxtcX7dvfD51NDZRGR7A01p7IgAeU5g7jjZfquWZIDjbX4YnTZKeTgscfTyTmO4RBM/5/e/cdJlV1PnD8e2ZmZ3svLGWXskvvsjQBEQTFijF2Y+wGo4mxJNEk/ozpxsSYRBMFSzRWFEUsEY2hSRGWsggISFkWdtne67Tz++MOu7O7sw1mWGb3/TyPz869c++5Z27CvHNPec95VGTnE1caRumBHAD6pg3j33v+zYa8DTwy7RHSYvyQYqHsCJR8A+nzYNJNvi+/B6iqt/Palzm8+MVham1ONjw8l6iQIJ67UUYiCQESILzK+TSTwigLDcpY4D0mJoba/dH0TQ/3Ghyq16/HOnAg1gEDWs16HjZ1BkwFV72DPa+8RFBIKPmhVTy15inmpszlqmFX+f4D5G2H164Gkxl+uEMW9Gmhst7OC+sO8+L6w1TVO5iRHs+i2WlEytOCEM3Iv4gWtNbY99nZFZzTuG9s2hT27q3nnGtar/Hgqqkh7yc/JWT4MFJffNFrmfU11ZTl5VKYf5jkIen8MfMJ4kLieOzsx3y/HOSRjfDalRAaBze8LcHBi5ySWv72v284f1Qf7p6TzrgBMR2fJEQvJAGihZINB9kRdBzt/t5WSpG7q4aohHAGjWudn6j0lVdwlpSQ8IMftFnm6lee5+CWTdy15DUa6mqZY6qnsK6QmBAffzEd2Qivfhui+sJNHxp/BTUNDl7ZeITi6gYeuWQUY/pHs+ZBYyEeIUTbJBdAC1VWJ3nmsqYdGgpK8hg3JwVTi85pR1kZJS+8SMR55xE2se2FfAaNm0h9TTVbs1ZjDQsjMSyR0fGjfV/5r1cYmVhv/kiCA0bn8/PrDnHOH1fx+Cd7OVJSg9Nl9BFJcBCiY/IE4UFrzepdG5rtM1vMXHbLTAantf7CLVnyPK6aGpJ+dG+75Q4cZwSPtY//hf/du5mfnv2w7yoN4HIa/Q3n/9YYqRQmM3u35ZTxwze2c6ysjllDE7hv/jDOSvW+7oYQwjsJEG7a7iLz9f9x5MgRwGhamjp1KqNHj/a6vjQATicxV36b4KFDvb/vFhIR2fj6hrE3+qzOgLEs6If3G+tExw7q9cGh3u4kJMhMv+hQkiKD+cMV45g5VFKXC3EyJEC4VW7IZf3B7Y2NbhkZGcTahpH1fin97+qPydy6Na7Pww+1GtbqzcrslXxw9nFuSb+RAZE+nIl7eB28fjXEpEJQ724yOVJSw+Of7KW0xsYbd0wjOTqEd78/o7urJURAkz4IjCGoW1dvotxUA4DVamXm2bPYtTYXk1m1Cg62nBxqt20D6HAUUo29hie2PEHSkDS+c2HbHdlddngdvHaVERxu+gAiWi881BvU2hz8/j9fM+/JNazaW8S0IfGN/QxCiFMjTxBA6epsMl0HGifFzZgxg9w91dRX2xk/t3XzUuGTf6Fm7VrS16zGHBnZ6n1P+TX5hAWF8bOpP8Ns8tGCMYV74c3rIXagMVopItE35QaYvfmV3PavTHLL67hq0gB+fMFwkqJkWK8QvtLrA4Sz2samDRupNRkJ9MJCQ5k+fTrv/zmL+P4R9BvWfChqw6HDVH3yCfF3LeowOACkxaSxfOFy3wUHMJ4W0ubC+b/plcHB5dKYTIrUuDCG9Yngr9dOIGNQ7+57EcIf/NrEpJRaoJTap5Q6oJR6qI1jzlVK7VBK7VZKrfF2jD/VVFWTZTnSuH3evHnYalwUHqli6OSkVk1I5W+9CUFBxH3nO+2Wq7Xmnf3vUGuv9V1wsNWCo8HoiL76ZYhpo/O8h7I7XSxee5BLn/6CeruTMKuFl26ZIsFBCD/x2xOEUsoMPAPMB44BW5RSK7TWezyOiQH+ASzQWucopU57Q/oX2zdhdxkpNRISEpgwYQL2ehczrkxn8Pjmo19cdXWUv7ecqPnzscTHt1vup0c+5bGNj6FQfHvYt0+9od+JSQAAIABJREFUoi4nLLsNbNVw4/tg6l3dR1lHy/npsp3sza9i3sgkam3GaCUhhP/4s4lpCnBAa30IQCn1JrAQ2ONxzPXAu1rrHACtdaEf69PK8e3ZZG7JbNyeP38+ZrMZc7iZCfNSWx3fcOAgymQi9rpr2y231l7LE1ueYETcCC5Pv9w3lV35M9j3MVz0p14VHGwOF3/5736eW3OQpMgQFt84ifNHJ3d3tYToFfwZIPoDRz22jwFTWxwzDAhSSq0GIoG/aq1faVmQUupO4E6A1NTWX9wn68P/fIhLuwAIw8WwYcOw1Tk4vLOYQeMSCA5tfntCx44hfc3qxnTebVm8czEFtQX8afaffNO8tOmf8OWzMP0emHLHqZcXQEwKNh4s4cpJA/jFJaOICpG1LIQ4Xfz5U9Tb+M+W4w8twCTgYuAC4BGl1LBWJ2m9WGudobXOSEz0Tafs7q92kWsrbtxOSYxHKcWR3SX896U9lORWNzveWV2NdrkwBQe3O7T1cMVhXt7zMpelXcaEpAmnXtG9H8MnD8OIS2D+r0+9vADQ4HDy98+/obTGhsVs4s07p/HHK8dLcBDiNPPnE8QxwLMXdQCQ5+WYYq11DVCjlFoLjAf2+7FeAOzZsbtpQ2ui+hlVPZxVTGhkEMlDmi/gU/C731O/Zw+D312GaqeJR6GY0W8G9026zzcVjRsCoxbC5f/sFU1Lu3IreGBpFvsKqoiPCOb6qanS1yBEN/HnN84WYKhSarBSygpcC6xoccz7wCyllEUpFYbRBPW1H+vUyFzffHvsWZNwOl0c2VXCoLEJzRLzOSsqqPz4Y0LHjWs3OAAMih7E0+c9TULoKaZ3cDmNv0kjjBFL1p49U9rp0jyz6gCXP7Oe8jobL96cwfVTfdecKIToOr8FCK21A7gHWInxpb9Ua71bKbVIKbXIfczXwCfATmAz8LzWepe/6uTJXtUUIfpHhZM6cCB5+8ux1TlajV6qWL4cXV/fbue01prnsp7jaNXRNo/pkhU/hA/uhU6k8ugJ/vLZfp5YuY8FY5L59EezmTuiT3dXSYhez68T5bTWHwMft9j3bIvtJ4An/FkPb6qj7FBpvM6YMQuA/EMVWIJMDBjZNK5ea03ZG28SOmECISNHtlnexryNPL3DeHJIiTzF+Qk734Ydr/aKNaTrbE5CrWZunjGItKRwLp/Q3/eLKAkhTkqvnUldUlra+HrIyFEATL54MKNm9iPI2tTmXfvlZmzZ2fR7/A/tlrf4q8UkhSVxadqlp1ax0kPw4X2QMg1me51b2CNUNzh49P3d5JTW8Oad00mICOZbE32YyFAIccp6fq+nF6VZedTW1gJgMZuJ9EiZER4d3OzYsIxJDHj670QuWNBmedsKtrG1YCu3jL4Fq7n9IbDtctjgnVuNzuhvLwFzz4zf23PKuOiv63hv+zGmpyV0KiOuEOL065nfQB3Iz8pufB0SZMFkMrH90xyKjlYx/5ZRKI8OamWxEDlvXrvlLflqCXEhcac+Y7pwD5QchIXPGFlaexitNS+uz+b3H39Nn6gQ3vredCZLmgwhzli9MkAU5zVN2E5wp8zYtzkfa4i5WXAoffU1nGVlJNxzd5vt4g6Xg77hfZnWdxqhltBTq1i/CXBvVo9d9KfW5uTfG7OZMyKJP105nugwmdcgxJms1wUIZ7WN0uryxk/eLyWVyuI6So5Vc/YV6Y3HabudksWLCR42rN1OU4vJwv9N/79Tq1RVgZFGY9LNPTI47MuvYmB8GOHBFpYumk5iRPuTDYUQZ4Ze1wdhO1JJhapt3E5KTubwTmNGtefw1qpVq3AUFhJ7/XVtlnW08ig7CnecWoW0huWLjNnS5TmnVtYZRmvNG5tzuPTpL3jqv98AkBQZIsFBiADR6wKEq95JpaVpDkR8fDyHs4qITQ4jpk/TZLTyt9/B0rcvEbNnt1nWszuf5c7P7qTSVnnyFdq5FA7+Dy74jbEAUA9Ra3PwwNIsHn73K6YOjuOOWYO7u0pCiC7qdU1MYWclUflJHdiN7bi4OJIH2wiNahp95KyupmbTJuK+eyPK7D3Nw7GqY3x06COuG3EdUdaok6tMfSV89gj0nwSTbj25Ms5AR0trueOVTPYVVHH//GHcPScds0meGoQINO0GCKXUWe29r7Xe5tvq+JfWmqqqKux2IzqEhoYSHh7OtMvTmh3nqqoiav48oubPb7Osl3a9hEmZuHn0zSdfodV/gOpCuO7NHpVnqcHhpKrewUs3T+bc4b1zrWwheoKOniAygd1AkXvb82egBub6o1L+Yjtcwf6lGxu34+PjKcmtJiY5DLO56Qs6qG9f+j/5ZJvlFNYW8t6B91iYvpA+4aeQEiJ9LoTGQv9243BA0Fqz4WAJZ6fFk54UyaoHz8Vq6TlBT4jeqKN/wQ8AFUAd8BJwqdZ6jvu/gAoOAA1HKimrKm/cjouNY9kft7L+7QON+7TDge3IEW+nNzpQdoBIayS3jjnFZqH0eTD7x6dWxhnA5nDxs/e+4obnv2Tl7gIACQ5C9ADt/ivWWv9Faz0TI+leCvC5UmqpUsoHCx2cfrbsSirDGhq3La4w7A1OUkc3DS2t27GDgxcsoGrVqjbLObv/2fz3yv+efM6lXcvgv48Z60sHuKKqBq5fsok3Nh/l7jlpzB8lSfaE6Ck69TNPa30YIzX3pxhLibZa1OdMp13aeIIwNS0E5KgMwmwxMWBEbOO+qlWrICiIsMmTvZZTUleCS7sIMp/kJK/6SmNI66HVYArsiWJ78iq57Okv2J1XydPXT+THF4yQzmghepCOOqmHYKzjsBBj+dA3gd9qrevbO+9MZC+oRdc7KTM1DUmtKzaRmBqBxWNBmur/rSJ8cgbmiAiv5Tyw5gGCTEEsOX/JyVWksWP6jYDvmM4rr8OkFO/cNZ3R/aI7PkEIEVA66qQ+gLFWw/sYybFTge+fmOiktW67J/cMo8yK4EmJ1O62Ne6rPOZi4DlNX2y27Gxshw8Te/31XsvIrc5la8FWfjDxBydXiYI9xtrSk24yhrYGqAOF1aQnRTBvVB9mDk2QFd+E6KE6ChC/omkdae8/qQNEUFIYak4C2r3SaFRUFAtvmERIRFMzT9Wq1QBEzJnjtYwPD34IwMVDLj65SnzyEIREwXmPntz53czl0jzx6T4Wrz3E0u9NZ9LAWAkOQvRg7QYIrfUvT1M9/M5eVEtxcXHjdnx8PP2GxjQ7JuZbl2NNTcE6oH+r87XWfHjoQzL6ZNA/ovX7nbLgD0Y6jQDMt1Rvd/Lg21l8uPM4109NZfwAaVISoqfrsBFcKXWhUmqtUqpYKVWklFqjlLrodFTOVxzlDRT8eSt7P2maAxHkCuPontJmx5ljYog87zyvZewq3kV2ZfapLQjUZxQMb3tdiTNVWY2NG1/4kg93HuehC0fw28vHYDEHdv+JEKJj7f4rV0rdAfwa+CUwBEgDHgN+qZS60++18xHbkQoA8mvyG/eVHnbw1Zpjjds1mzZR8q9/4WrwPvR0RPwI/j7378wf2Pbs6jbteB3evgUaqrp+7hngg515ZB2r4OnrJ7Jodpok2xOil+ioD+I+YKbW2vOn9v+UUhcCXwCL/VYzH2rIrkRZTZTWloPVWLPBVh5En7ObciiVL32bmi+/JO673/VaRpApiHNTzu36xZ0OWPNHo+/BGljdOE6XxmxS3DhtIOcMTWRQQnh3V0kIcRp11E6gWgQHALTWJX6qj1/YsisxJYdgV00dqhZnKMmDjXZ0bbdTvW4dEefORnkZerrp+Cb+tu1v1Nhrun7xXe9A2WGY/VMIoF/eO46WM//JNewvqEIpJcFBiF6oowBRqZQa33Kne19AtJe46h3Y82uotFagg4yMrQqF2RVC4kBjLerarVtxVVUR2cbopaX7lrLsm2VdX2/a5YS1T0CfsTA8cLptvvimmOuXbMLh0gRLygwheq2OmpgeAFYopV4CtmIMeZ0M3AR8x8918w2TIv47oyjO3QXuLodgczjx/SKxhhgfv3rVKpTVSvjZZ7c6vaKhgtVHV3PN8GsI6urM593vQckBuPqVgHl6+Pir4/zozR0MSQznlVunkBQV0t1VEkJ0k46GuX6hlJoC3A3cjJHNdTcwTWud3965ZwqT1Uzo6HgsOr5xX2paPy67pCmdlLO8nPAZMzCFhbU6f2X2Suwu+8mNXho0y5jzMOIURj6dRmv2F3H369uYlBrLCzdNljWjhejlOkq1kaq1zgFOcdHl7mM7VoW9uoHcnKYMrQkJCYR5LBDU7/HH0U6n1/M/OPgB6THpjIwb2fWLR/aBWfd3/bxuMnVwHPfMSef756YTapUJcEL0dh01MC8/8UIptczPdfGL6o3HKX1rL1s++6RxX/E3Nmx1DoDGwOBt5Ti7y05SWBJXDL2ia0M7XS54/244srHjY88ASzOPUlFrJyTIzAPnD5fgIIQAOjGKyeP1EH9WxF8cpXXYLA24rMGN+0oPOQgKNr4Ec265leOPPeb13CBTEH8+98/cOOrGrl1030ew/VWoOHrS9T5d/vb5N/zknZ38a0N2d1dFCHGG6ShA6DZeBwxnaT2VDcUQ0tS/kNy/D8qkcJSVUZuZiSUuvtV5WmtyKnO6fkGtYc3jEJcGo684lar7ldaaJz/bz5Of7eeKs/pzz9z07q6SEOIM01GAGK+UqlRKVQHj3K8rlVJVSqnKDs7tdtruwllpI788B5cyPqpymek/JBGAmrVrweXympxvR9EOLn7vYlbltL1wkFf7P4H8r+CcB8Hc0SCx7qG15s+f7udvn3/D1RkDeOLK8bKOgxCilY5GMQV0Y7SjvB40FNpLAaOJyewMpe8QI0lfbWYmpuhoQka17oD+4OAHhFpCmdJ3SucvqLUxazp2EIy9ygefwD8q6xws35HLdVNS+O3lYzFJcBBCeHFm/sT1EUtsCDG3DydxSy6H9+0FIMQcQZ/BRoqNuqydhI4b12r2tEu7+Dznc2YPmE14UBdmELucMPZKiEyGk11xzo+01mgN0WFBLL97BnFhVgkOQog29egAoSwmItKTsGYnwD5j36Q5wwmNtKK1JnrhQoL6Jrc67+uSrymtL+WcAed07YJmC0y/2wc1948nVu6jpNrG768YS0JEcMcnCCF6tR6dR6Fubyl5n+zkWPbhxn3x8UaHtFKK+NtuJeqi1ikw1uauRaGY0X9G5y9WsMcYueTwng22uz2z6gD/WH0Qs1kFyqRuIUQ369FPEDWb86nZl0euKbuxycdWanSr2HJyMEVEYIlrvXjPtcOvZXT8aOJCurCwz/qnYO9HMOISsJxZv85f3pDNEyv3cfmEfvxm4RhJ1y2E6JQe/QThLK2j2lGOw2M0UVJfYwRTwR8e58j1N3g9LzYktmvNSxW5sGsZTLwRQmM6Pv40emfrMR5dsZv5o/rwxFXjpc9BCNFpfg0QSqkFSql9SqkDSqmH2jluslLKqZS60lfX1lrjKK2noCEf7Z7vZ3IF0T8tAa01dTt3Ejp+XKvzNuZt5NU9r2Jz2jp/sc3PgXbBtEW+qr7PJEUGM39UH56+fiJBsgqcEKIL/PaNoZQyA88AFwKjgOuUUqPaOO5xYKUvr++qsaNtLoodZY37QiyRmC0m7Ll5OIuLCRnfKpM5737zLi/segGLqZOtbw1VkPkvGHmZMbz1DFFUZfSFnDMskSXfzSDYEtAjloUQ3cCfPymnAAe01oe01jbgTWChl+N+ACwDCn15cUdpPQAVqq5xX0xULAD1O7MACB3XPEA4XA7W561nVv9ZmFQnb01lHsSkwtk/8EGtfWPToRLO+eMqPtp5vLurIoQIYP4MEP0Bz2REx9z7Giml+gPfAp5tryCl1J1KqUylVGZRUVGnLm5NiSTxJxNImtrUjNR/oDGktS5rJyo4mJDhw5qdk1WURZWtilkDZnXqGgAkDodF62BARufP8aOvj1dy+8uZ9I8NZdqQLnSyCyFEC/4cxeStN7RlPqengJ9qrZ3tjazRWi/Gvf51RkZGp3JCKaUIjoukXjcdHpVgLH4Te8P1hE2digpqPplt3bF1WJSFaX2ndeYSULQfIpLOmI7p3PI6bn5pMxHBFl65dQrxMtdBCHEK/BkgjgEpHtsDgLwWx2QAb7qDQwJwkVLKobVezimq2ZxP0aHDHM1pSri3Zs0aBg0aREpqKtbU1FbnlNSXkJGcQaQ1suMLaA3LF4HTbjxBdLM6m5NbXtpMbYOTt++aTr+Y0O6ukhAiwPkzQGwBhiqlBgO5wLXA9Z4HaK0Hn3itlPoX8KEvggNAzfZCDh09iM1ib9zndDo5mJVF5OYtRM6fhzkqqtk5v57xaxwuR+cukLMJcrfCRX/yRXVPWUiQiaszUhjVN4oRyVEdnyCEEB3wWx+E1toB3IMxOulrYKnWerdSapFSyu/jQZ2l9exv8cBiNptJPJ7P8Z//HFdNTcv6AnR+9NLGpyE0FiZ4n0txurhcmqOltSiluH3WEM5OT+jW+ggheg6/zqTWWn8MfNxin9cOaa31zT67rsNFVWUlBdbaxn2j0sczfXYGpr//ndrERCzJzXMwPbDmAcIsYfxm5m86vkDJQWPW9KwHwNp6HevT6fGVe3l9Uw4f3zuLlLjurYsQomfpkTOnHGX17DcdR7v7vS22KM4//wJSUlKoy8oidML4ZukmGpwNfJH7BSGWkM5d4JvPjNQdU+70Q+077+UN2Ty35hCXT+zPgFjpcxBC+FaPDBDOShv7LLmN26H1/YiMD8FRVob9SA4h45rPoN6av5U6R13n02tMWwT3ZkFkH19Wu0s+3Z3PLz8wUmj88rLRkl9JCOFzPTJAHNPFVCljolywNZj5C8/GbDbRsNdYEyK0xQzqdbnrCDYHMzl5cseFO92d2FH9fFrnrjhQWMWP3trBuAEx/O3aibIanBDCL3pkNtetW7c2vp541kTGzTaGtIZPn87Q9V9gimw+jHVd7jqmJE8h1NJBM43WsORcGH4xzHnY19XutJS4MG6Ymsods4YQapUUGkII/+hxAaKqqoq9X+9t3O4XnUZtpY2wKCsAFvd6ECc4XA6+lf4tBkUP6rjwnI3GetNTvufLKneazeGizuYkOiyIn1/cKq2VEEL4VI9rYtq+fTvaPWE7VDtZ9/JRvtlSgHa5yH3wx1Sv+6LZ8RaThdvG3sZ5qed1XHjmSxAcDWOu8EfV26W15pHlu7j8H+upaejkXA0hhDgFPSpAuFyuZs1LCVZjVFJ0Yii27GwqP/wQR2FBs3My8zOpslV1XHhNCexZDuOvAWsX1qn2kZfWZ/NW5lEuHtuX8OAe9+AnhDgD9agAcfDgQSoqKgAwOzUJYcakseikUOqydgLNO6hr7bXc+dmdPJf1XMeFZ70OThtMusX3Fe/A2v1F/OajPZw/qg/3zx/W8QlCCOEDPeqnqOfTQ1R1A6aEaFAQFR9KYdYOTBERWIcMaTxm0/FN2F32zg1vHXkZBIVCn9Pb9n+oqJp7Xt/GsD6R/OWaCbIinBDitOkxAaKyspJ9+/Y1bgdVFON0RBARG4w5yGSsIDduLMrU9NC0MW8joZZQJiZN7PgCsQNh8u3+qHq7IkOCmDI4nkcvHSVNS0KI06rHfONs3769MZ/SwIEDuemRRygvqKWu2oF2uTAFhxA6aVKzczILMpmYNJEgc5C3Ipus/yskj4W0uf6qfisul9HVnhgZzPM3nRlrTQghepceESBcLhfbtm1r3M7IyMBkNhPXr2m+w6A3Xm92Tll9GQfKD3DR4IvaL7y6ED7/NUy547QGiOfWHmLDwWKeu3ESYdYe8T+TECLA9IhvngMHDjR2TltNQZj+m8P6PV8R0282KaPiiIpvPQEuJjiG5QuXd7z2w/ZXwWWHSTf7oebebThYzBMr93Lh2L6EBslEOCFE9+gRo5g8O6ftLgd5hXnk7N7N6tf2UXy0mryfPkTugz9udo5SirSYNJLCktou2OWCbS/DwBnG0qKnQX5FPT98YzuDE8J5/NvjJMeSEKLb9IgAUVxc3Phaa80xRxHWUGM95ujEUGq+/NJIk+Hh79v/zoa8De0XfGgVlGVDxq2+rrJXdqeLu1/fRq3NyXM3TiJCOqWFEN2oRwQI7fHlb0Jhrq7CZI4GIMxVjSM/n9DxTRlcy+vLWbxzMbuKd7VfsK0G+k2EkZf6pd4t5ZXXcby8jse/PY70pE4seyqEEH7UI36iNjQ0NL6eaxvDwZpPcbkmEB4TjDP7AAAhI0c2HrO10GiSyujTweigUZcZ/50mA+PD+e8Ds6VTWghxRgj4Jwin00mNx/KhKUnJ6EgztoZwohNDaThoBAhrenrjMZn5mYSYQxiTMKbtgov2gcPmt3p7OlBYxe//8zV2p0uCgxDijBHw30aewSEsLIyB983gZmZQX2PHVudA7SgleuFlWGJjG4/LLMhkfNJ4rGar90K1htevNuY+XPOqX+tfa3Ow6NVtlNXYuG3GYJKiOrmqnRBC+FnAB4iqqqZEe5Ee6zyEhAcREh4E8+YROW9e436b00a9o7797K1HNxud07Mf8keVm/nlit0cLKrm1dumSnAQQpxRelSACC7TfPW75eTFHyem3wWMnN6X8BAn5oiIxmOsZisffOsDnC5n24XufAssoTDyEn9WnRVZeSzNPMY9c9KZkZ7g12sJIURXBXwfRHV1dePrkIYgKkuLKD2WT+ZH2dTkFrI/YzJlb7/d6jyzqY0JaA4b7H4XRlwMwf4bSVRvd/KrD/aQMTCWH80b6rfrCCHEyepRTxBhziDKqo5gjjH6G0LKcwGwpqQ0HvO9z77HhMQJ3DXhLu8FHloNdWUw7hq/1RkgJMjMq7dPITIkCIs54OO0EKIHCvhvpmYBQgdT1VAKOpLQyCB0ziEAgtPSAKhoqGBj3sb2Cxw6H25dCWlz/Fbn3XlGWpARyVH0j+lgHWwhhOgmPSxAWKl2VOCwRxCTFEbDwQOYoqMxJxjt+9sLjeVIM5Lbmf+gFKROg44yvJ6kVfsKufhvX/DutmN+KV8IIXwl4AOEZx9EWP8IogYlY7NFGsuMHjhIcFpaYz6jLflbsJqsjEsc572wXcvgowfAVuuXuhZW1vPg0ixGJEdy0di+frmGEEL4So/qgxhyw1TOirkArTUOu4va2CvB3PQRMwsyGZc4jmBzsPfCMl+Cyjy4yPfNPk6X5kdv7aDG5uDN66YRIllahRBnuIAOEC1nUUe4h7MqpQiymoleuLDxPa01U5OnkhqV6r2w8qOQvQ7m/NxoZvKxZ9ccZMPBEv5wxViG9pE8S0KIM19AB4iamprGRH0hWPnqV8vIjsghKvkSJs+OI9hRjXXgQJTFglKK+zPub7uwXe8Yf8de5Ze6DooP57opqVwzOaXjg4UQ4gwQ0H0QzfofXFbKKwuorWxg74bj1K1dzaGLL8FRVATA8erj2J127wVpDVlvQcpUiBvsl7pePK4vv79irKzvIIQIGAEdIFqOYCqrzkeZoggOt6CPHMAUFoYlORmA+1ffz12ftzH3wdEAqVNh0i0+r+PvPv6al9Yf9nm5Qgjhbz0oQARTYy/H6YwkOtEY4mpNT0cpRbWtmj2le5iQOMF7QUEhcOlfYcJ1Pq3fmv1FLF57iJxS/4yKEkIIf+oxASKUYKod5djqwpoNcQVj/oNLu7zPf3A5IXdrqxXnTlVZjY0fv53F0KQIfrpghE/LFkKI0yGgA4RnH0R4vwgGZIzHGhZPTKwZR1ERwelGgNhSsAWLycL4xPGtCzm8FpbMhf2f+KxeWmt+vvwrymptPHXtBBnSKoQISH4dxaSUWgD8FTADz2ut/9Di/RuAn7o3q4G7tNZZnS3f8wliwLmjGDXqSgBc9fXUxPyD4LQhAGzN38q4hHGEWrzMb9i5FIKjYIjvUmvsyq3kP7vy+ckFIxjdL9pn5QohxOnktwChlDIDzwDzgWPAFqXUCq31Ho/DDgOztdZlSqkLgcXA1M5eo1kTk8fiP6aQECLnNn3h359xPw6Xo3UBtlr4egWM/pbRD+EjYwdE8973ZzC2vwQHIUTg8ucTxBTggNb6EIBS6k1gIdAYILTWGzyO3wQM6MoFPANEzktr2GD5NxEJlzNnqh2zCcKnTgFgUp9J3gvY9zHYqn2WudXp0uzJq2TsgGgmpMT4pEwhhOgu/uyD6A8c9dg+5t7XltuA/3h7Qyl1p1IqUymVWeSe1+ByuZrNoq6rKsblDKUwu5KyF5ZQ+PjjgJF/ad2xdd6vuPdDiOwHA2d0/lO1Y8m6Q1z2zBfsyq3wSXlCCNGd/PkE4W1GmNehQkqpORgBYqa397XWizGan8jIyNDQfBZ1sA6iuq4EHTWE6KQwbFkHCZtsjFh6cdeL5NfkM2vArNYFX/5PKD0MplOPk7vzKvjzp/tYMDqZ0f2iTrk8IYTobv58gjgGeOaVGADktTxIKTUOeB5YqLUu6WzhreZAOCqwN0QSFRuE4/hxgtPScWkXO4t2eh+9BBAUCn1GdfaSbaq3O7nvrR3Ehln53bdktrQQomfwZ4DYAgxVSg1WSlmBa4EVngcopVKBd4Ebtdb7u1J4y1nUNY4K6msiCDfXARCcnkZ2RTaVtkrvAeLjH8OW57v4kbz74yf72F9QzRNXjSc23NrxCUIIEQD81sSktXYope4BVmIMc31Ra71bKbXI/f6zwP8B8cA/3L+6HVrrdlbzadJsDkRiOH0GnUdV5QCiHcZDSnBaGllF2wFaB4jaUsh8EabffUqf8YR+MSHcPnMws4cl+qQ8IYQ4E/h1HoTW+mPg4xb7nvV4fTtw+8mU7fkEkTRqIOfNmweAq340tnOXEZSSwu4trxJpjWRQ9KDmJ3+9AlwOGPPtk7l0K7fPGuKTcoQQ4kwSsDOpPQOEqrHhsNkAYw5EyKhRKLOZh6c8zNuXvo1JtfiYu96FuDRIbmNluU56ZPku/vPV8VMqQwgUBW5jAAANrklEQVQhzlQBux6EZ4AoXb2HZVkHUZZpzI3bRuhZEwmfMgWzyUz/iBYja6sLjYWBZj1wSgsDvb8jl39vOkKfqDZWpxNCiAAXsE8Qnn0QLlstTmc0LoeTor/+ldotW8gqyuLXG39NcV1x8xPrK2HYglNqXsorr+MXy3dxVmoMi2annXQ5QghxJgvYAOH5BGG3VWGrjyQy1AlaE5yWzobcDby9/21CzC1SaCSkw3VvQNLIk7quy6V5YGkWLpfmL9dMwGIO2FsohBDtCshvN5fL1ewJwlZfTnVFKFEmI2gEp6eRVZRFemw6EdaIphPryoy1p0/Bqn2FbDxUwv9dOoqB8eGnVJYQQpzJAjJANJ9FbcEVAgorkbW5YLFgSRngfYJc1pvw1Bgozznpa583sg+v3zGVqzNkbWkhRM8WkAGi2VrU4WFMWHg1w6clE1mejXXgQLLrcqmyV7UOELuWQfJYiEnt8jUbHE4OFRnXPTstQWZLCyF6vIAcxeTZ/xCbnEDGJfMB0PpXuGpq2Vq1m37h/ZoHiPIcOLYFznv0pK7550/388rGbP73wLn0i/GyroQQQvQwAR8gVHUDpbklxPaLQymFOSKcKRFTWHnlyuYn7X7P+Dv6W12+3saDJSxZd4jrpqRKcBBC9BoB2cTkGSBsh4t57dH32fTqdnIfeJCGb77xftKe96HfWRA3uEvXqqiz88DSHQyKD+cXF5/cyCchhAhEARkgPPsgsDeAiiWyoZDKjz6iqr6C+e/M59PsT5ufdN2bcNnfunytR9/fRUFVA3+5ZgJh1oB84BJCiJMSkN94nk8QLkcdyhRJRPkB6kwm9kZUkV+TT1RwizUZIpKM/7rA6dLERwRz73lDZYU4IUSvE/ABAhQhEVbMOXuxpqSQVbEHkzIxNmFs0yErfgjDL4LhC7p0HbNJ8cgloxqH1AohRG8SkE1MzWZRuxSJKZHYvtmPNS2NrMIs0mPSCQ9yT2Ir2APbXobyI50u3+nS/OSdLDKzSwFkSKsQolcKyADh2Qcx5bJvM+6cPpjCwgidPImvir9qPrx1+6tgCupS7qV/rj7A0sxjfFNY3fHBQgjRQwVcE5PL5Wps8gkJCSFjgXt9oWXvUG2r5tLt+czs717a2tEAWW/AiIsgPKFT5X95qIQnP9vPZeP7ce1kmS0thOi9Ai5AOJ3OxtdBTsXRr/Ppn56AKchChDWCn039WdPB+z6GulKY+N1OlV1S3cAP39xOalwYv7tC1pYWQvRuAdfE5BkgzNU2/vPPnRyYP5+Sl/5Ffk0+Dpej6WBLKAy9ANLmdKrslzceoazGztPXn0VEcMDFTiGE8KmA+xZ0uVyNr01OF/EJITjz87EkJXLLZ3cyJHoIT815yjhg+IIujVy697yhzBuZxJj+0b6uthBCBJyAfoLAAVENBaAUroyxHK44zOj40cZ7eTuMxYE6YXdeBQWV9ZhNinEDZL6DEEJAAAYIzycI7VCE5WQRMnYsX9mzAYwRTC4XvHUjLLu9w/Iqau3c+cpW7vz3VpnvIIQQHgIuQHg+QTicVoL3bCBi5gyyirIwKRNjEsbA4dVQkQPjrm63LK01P34ni8Kqeh67bLR0SgshhIeA7oOYftEMUkZGEjnvPLJy/sSw2GGEBYXBtn9DSAyMuKTdspasO8Snewr4xcUjJZWGEEK0EHABwvMJYsT00cRdPAuA+xLvI6cyB2pLYe+HMOkWCAppqxjW7C/i9//Zy0Vjk7ltZtcyvAohRG8QcE1Mnk8Q5WuzcNXUADA6fjQXDr4QDnwOThuc1f7ch0kDY7lz1hCevHqCNC0JIYQXAfcEcaIj2exSZD/1CqG1OTw36DC3jb2NlMgUGHcV9JsICelezy+orCcqJIiIYAsPXyTrOwghRFsC7gnihCCnIrIqh8+TS1j2zTJq7DVNb7YRHKrq7Xz3hc3c8UqmjFgSQogOBGyAMDlNRPcJ5cXiD5nWdxoj4kbAJw/Dih94Pd7hdHHP69s5WFTNotlp0qwkhBAdCNgAYba7KBrTh6K6Im4ZfQvYaozMrU57q2O11jy6Yjdr9hfxm8vHMHNo5xL3CSFEbxawAcJa28D78UcYHjuc6f2mG2tON1TCxBtbHfvKxiO89mUOi2ance2U1G6orRBCBJ6A66Q+YcTcCdT1DeW8AZNRjgb48lmIS4OBZ7c69tzhidwxazA/uWB4N9RUCCECU8AGiL4jRzJ/zFXGxsqfw/GdcOWL4O5bqLU5eG1TDrfNHMzA+HB+fvGobqytEEIEnoANEMeOZjF6tDs9xjkPQspUGHUZAEdLa7njlUz2F1QxMTWGjEFx3VxbIYQIPAHbB/HKniXUffEk2OshNLYxOKw/UMylT39BXnkdL90yRYKDEEKcpIANEBl9Qgj7/FfGqnFub2zO4bsvbiYpMpgV98xk9rDEbqyhEEIENr8GCKXUAqXUPqXUAaXUQ17eV0qpv7nf36mUOqsz5Zpcmu8c3gxzH+FY/wUcLa0FIC0xggVjknn3+zMYlBDu408jhBC9i98ChFLKDDwDXAiMAq5TSrXsKb4QGOr+707gn50q22VjV8KNnPvlJGY+vop/rD4IwJTBcTwjy4UKIYRP+PObdApwQGt9CEAp9SawENjjccxC4BVt5L3YpJSKUUr11Vofb69gp9nKL/PPYtiQCG46e5A0JQkhhB/4M0D0B456bB8DpnbimP5AswChlLoT4wmD0NBQFi9Zoqurq/PWVVXlv+DzageUBKC4uytxhpB70UTuRRO5F026PBHMnwHCW7KjlhnyOnMMWuvFwGIApVRmbW1txqlXL/AppTK11nIvkHvhSe5FE7kXTZRSmV09x5+d1MeAFI/tAUDeSRwjhBCiG/gzQGwBhiqlBiulrMC1wIoWx6wAvusezTQNqOio/0EIIcTp4bcmJq21Qyl1D7ASMAMvaq13K6UWud9/FvgYuAg4ANQCt3Si6MV+qnIgknvRRO5FE7kXTeReNOnyvVCycI4QQghvAnYmtRBCCP+SACGEEMKrgAoQHaXu6MmUUi8qpQqVUrs89sUppT5TSn3j/hvbnXU8HZRSKUqpVUqpr5VSu5VS97r398Z7EaKU2qyUynLfi8fc+3vdvThBKWVWSm1XSn3o3u6V90Ipla2U+koptePE8NaTuRcBEyA6mbqjJ/sXsKDFvoeAz7XWQ4HP3ds9nQN4QGs9EpgG3O3+/0FvvBcNwFyt9XhgArDAPRqwN96LE+4FvvbY7s33Yo7WeoLHPJAu34uACRB4pO7QWtuAE6k7egWt9VqgtMXuhcDL7tcvA5ef1kp1A631ca31NvfrKowvg/70znuhtdbV7s0g93+aXngvAJRSA4CLgec9dvfKe9GGLt+LQAoQbaXl6M36nJg34v6b1M31Oa2UUoOAicCX9NJ74W5S2QEUAp9prXvtvQCeAn4CuDz29dZ7oYFPlVJb3amK4CTuRSClPe1UWg7ROyilIoBlwI+01pVKefu/R8+ntXYCE5RSMcB7Sqkx3V2n7qCUugQo1FpvVUqd2931OQPM0FrnKaWSgM+UUntPppBAeoKQtBytFSil+gK4/xZ2c31OC6VUEEZweE1r/a57d6+8FydorcuB1Rj9VL3xXswALlNKZWM0P89VSr1K77wXaK3z3H8Lgfcwmui7fC8CKUB0JnVHb7MCuMn9+ibg/W6sy2mhjEeFF4CvtdZPerzVG+9FovvJAaVUKDAP2EsvvBda64e11gO01oMwvhv+p7X+Dr3wXiilwpVSkSdeA+cDuziJexFQM6mVUhdhtDOeSN3x226u0mmjlHoDOBcjfXEB8CiwHFgKpAI5wFVa65Yd2T2KUmomsA74iqa25p9h9EP0tnsxDqOz0YzxY2+p1vpXSql4etm98ORuYnpQa31Jb7wXSqkhGE8NYHQjvK61/u3J3IuAChBCCCFOn0BqYhJCCHEaSYAQQgjhlQQIIYQQXkmAEEII4ZUECCGEEF5JgBC9llJqg/vvIKXU9T4u+2feriVEIJFhrqLX8xw334VzzO40F229X621jvBF/YToLvIEIXotpdSJTKh/AGa5c+ff506A94RSaotSaqdS6nvu4891r0XxOsZEPZRSy90J0XafSIqmlPoDEOou7zXPaynDE0qpXe58/dd4lL1aKfWOUmqvUuo11VsTTIkzRiAl6xPCXx7C4wnC/UVfobWerJQKBtYrpT51HzsFGKO1PuzevlVrXepOdbFFKbVMa/2QUuoerfUEL9e6AmPthvEYs+K3KKXWut+bCIzGyDG2HiO/0Be+/7hCdI48QQjR2vnAd91ptL8E4oGh7vc2ewQHgB8qpbKATRjJJIfSvpnAG1prp9a6AFgDTPYo+5jW2gXsAAb55NMIcZLkCUKI1hTwA631ymY7jb6Kmhbb84DpWutapdRqIKQTZbelweO1E/n3KbqZPEEIAVVApMf2SuAud1pxlFLD3FkxW4oGytzBYQTGEqgn2E+c38Ja4Bp3P0cicA6w2SefQggfk18oQsBOwOFuKvoX8FeM5p1t7o7iIrwvz/gJsEgptRPYh9HMdMJiYKdSapvW+gaP/e8B04EsjAWvfqK1zncHGCHOKDLMVQghhFfSxCSEEMIrCRBCCCG8kgAhhBDCKwkQQgghvJIAIYQQwisJEEIIIbySACGEEMKr/wdSEGBimeuryQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize = (6,4));\n",
    "plt.plot(np.squeeze(objective_history))\n",
    "plt.plot(np.squeeze(objective_base))\n",
    "plt.plot(np.squeeze(alphamax),alpha = 0.4)\n",
    "plt.legend(('search','no search', 'alphamax'))\n",
    "plt.xlabel('iteration')\n",
    "plt.ylabel('FOM')\n",
    "plt.tight_layout();\n",
    "plt.xlim(0,100)\n",
    "\n",
    "plt.savefig('iteration_demo.png',dpi = 300)\n",
    "plt.savefig('iteration_demo.eps',format = 'eps')\n",
    "\n",
    "plt.show();\n",
    "plt.figure();\n",
    "for i in range(len(alpha_baseline[0])):\n",
    "    print(i)\n",
    "    plt.plot(np.squeeze(alpha_baseline[0][i].toarray()), '--')\n",
    "    if(i>5):\n",
    "        break;\n",
    "plt.plot(np.squeeze(objective_history), '.-', linewidth = 3)\n",
    "\n",
    "plt.xlim(0,50)\n",
    "plt.xlabel('iteration')\n",
    "plt.ylabel('FOM')\n",
    "plt.ylim(0,1)\n",
    "\n",
    "plt.show();"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Timing Comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fb968923470>]"
      ]
     },
     "execution_count": 78,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.squeeze(objective_history[0,0::6]))\n",
    "plt.plot(np.squeeze(objective_history[0,:]))\n",
    "# plt.plot(np.squeeze(objective_base))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Numerical Timing\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "mat_baseline = sio.loadmat(\"../data/shanks_mode_convertor_baseline_timing.mat\")\n",
    "mat_schur = sio.loadmat(\"../data/shanks_schur_mode_convertor_timing.mat\")\n",
    "\n",
    "objective_history = np.squeeze(mat_baseline['Objective'].toarray());\n",
    "objective_base = np.squeeze(mat_schur['Objective'].toarray());\n",
    "\n",
    "timer_base =np.cumsum(np.squeeze(mat_baseline['timer']))\n",
    "timer_ss =np.cumsum(np.squeeze(mat_schur['timer']))\n",
    "\n",
    "plt.plot(timer_base,objective_history)\n",
    "plt.plot(timer_ss,objective_history)\n",
    "plt.legend(('baseline', 'enhanced'))\n",
    "plt.xlabel('time (seconds)')\n",
    "plt.ylabel('FOM')\n",
    "plt.savefig('timing_demo.png',dpi = 300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "## plot of system specs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[141 141] [30 30] [-3.525  3.525] [-3.525  3.525]\n",
      "[0.05] [1.5] [30 30] [141 141]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "print(N,Npml, xrange, yrange)\n",
    "\n",
    "X,Y =np.meshgrid(np.linspace(xrange[0],xrange[1],N[0]), np.linspace(yrange[0], yrange[1], N[1]))\n",
    "\n",
    "dr = np.diff(xrange)/N[0]\n",
    "\n",
    "Lpml = dr*Npml[0]\n",
    "print(dr,Lpml, Npml,N)\n",
    "L = N[0]*dr\n",
    "\n",
    "plt.figure();\n",
    "ax = plt.subplot(111)\n",
    "plt.pcolormesh(Y,X, eps_r)\n",
    "ax.set_aspect('equal')\n",
    "\n",
    "from matplotlib.patches import Rectangle\n",
    "\n",
    "currentAxis = plt.gca()\n",
    "# currentAxis.add_patch(Rectangle((xrange[0]+Lpml, yrange[0]+Lpml),\n",
    "#                       4,4, fill=None, alpha=1, edgecolor = 'grey', lw = 1))\n",
    "currentAxis.add_patch(Rectangle((xrange[0], yrange[0]),\n",
    "                      L,Lpml, facecolor = 'grey', alpha = 0.8))\n",
    "currentAxis.add_patch(Rectangle((xrange[0], yrange[1]-Lpml),\n",
    "                      L,Lpml, facecolor = 'grey', alpha = 0.8))\n",
    "currentAxis.add_patch(Rectangle((xrange[0], yrange[0]+Lpml),\n",
    "                      Lpml,L-2*Lpml, facecolor = 'grey', alpha = 0.8))\n",
    "currentAxis.add_patch(Rectangle((xrange[1]-Lpml, yrange[0]+Lpml),\n",
    "                      Lpml,L-2*Lpml, facecolor = 'grey', alpha = 0.8))\n",
    "\n",
    "plt.xlabel('x ($\\mu$m)')\n",
    "plt.ylabel('y ($\\mu$m)')\n",
    "plt.savefig('demo_eps.png',dpi = 300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "## side by side\n",
    "plt.figure();\n",
    "ax = plt.subplot(121)\n",
    "plt.pcolormesh(Y,X, eps_r)\n",
    "ax.set_aspect('equal')\n",
    "plt.xlim(xrange[0]+Lpml, xrange[1]-Lpml)\n",
    "plt.ylim(xrange[0]+Lpml, xrange[1]-Lpml)\n",
    "ax.set_aspect('equal')\n",
    "plt.xlabel('x ($\\mu$m)')\n",
    "plt.ylabel('y ($\\mu$m)')\n",
    "ax2 = plt.subplot(122)\n",
    "plt.pcolormesh(Y,X, eps_r_base)\n",
    "plt.xlim(xrange[0]+Lpml, xrange[1]-Lpml)\n",
    "plt.ylim(xrange[0]+Lpml, xrange[1]-Lpml)\n",
    "ax2.set_aspect('equal')\n",
    "ax2.set_yticks([])\n",
    "plt.tight_layout()\n",
    "apply_sublabels([ax, ax2])\n",
    "plt.xlabel('x ($\\mu$m)')\n",
    "plt.savefig('comparison_structure.png',dpi=300)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## domain scan"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "dict_keys(['__header__', '__version__', '__globals__', 'A', 'Abase', 'Aconj', 'Aconjorder', 'App', 'Apv', 'Aschur', 'At', 'Avp', 'Avv', 'Ez_adj', 'Ez_for', 'Ez_for_old', 'Ez_inc', 'Ez_mode', 'Ez_proj', 'Ezf', 'FF', 'GGG', 'GGauto', 'Hx_adj', 'Hx_for', 'Hx_for_old', 'Hx_inc', 'Hx_mode', 'Hxf', 'Hy_adj', 'Hy_for', 'Hy_for_old', 'Hy_inc', 'Hy_mode', 'Hyf', 'ITERS', 'L0', 'Lpml', 'M', 'Mz', 'Mz_adj', 'Mz_for', 'N', 'N0', 'N_order', 'Npml', 'Nx', 'Ny', 'Objective', 'Pinc', 'Pmode', 'Q', 'S', 'SEz', 'SHx', 'SHy', 'SymA', 'SymB', 'SymB_adj', 'TT0b', 'TTmode1', 'TTmode2', 'TTopt', 'TimeShanks', 'UUUint', 'VVVint', 'WW', 'WWW', 'XX', 'XX0', 'XX0b', 'XXopt', 'YY', 'YY0', 'YY0b', 'YYopt', 'Z0', 'alphafix', 'alphamax', 'alphav', 'ans', 'b', 'b_adj', 'binaire', 'bls', 'bmod', 'bmod_adj', 'bmod_bls', 'bp', 'bp_adj', 'bt', 'bv', 'bv_adj', 'bv_bls', 'cptbinaire', 'dEz_for', 'dEz_for_old', 'dEz_for_schur', 'dFOM', 'dHx_for', 'dHx_for_old', 'dHx_for_schur', 'dHy_for', 'dHy_for_old', 'dHy_for_schur', 'dL', 'data', 'deeps_str', 'e', 'eEz', 'eHx', 'eHy', 'eps_0', 'eps_str', 'eps_str_old', 'eps_strnorm', 'epsilon', 'ez_full', 'ez_full_adj', 'ez_schur', 'ez_schur_adj', 'facmin', 'ff', 'hpart', 'hx', 'hx_adj', 'hx_op', 'hy', 'hy_adj', 'hy_op', 'i', 'iadj', 'ialpha', 'iiter', 'ikx', 'iky', 'iorder', 'ip', 'irandomfini', 'k0', 'kx', 'ky', 'l', 'limit', 'limit_scan', 'ls', 'mask', 'modeTE0im', 'modeTE0re', 'modeTE1im', 'modeTE1re', 'mu_0', 'newbinaire', 'omega', 'p', 'precomp_source', 'precomputed_part', 'prediction', 'ps', 'q', 'qs', 'randxy', 'reconstruct', 'scan_counter', 'schur_time', 'symBls', 'symhx_op', 'symhx_op_pp', 'timer', 'u', 'us', 'wvlen', 'xrange', 'xrange0', 'yrange', 'yrange0'])\n",
      "[0.5        0.57142857 0.64285714 0.71428571 0.78571429 0.85714286\n",
      " 0.92857143 1.         1.07142857 1.14285714 1.21428571 1.28571429\n",
      " 1.35714286 1.42857143 1.5       ]\n",
      "(3721, 1)\n"
     ]
    }
   ],
   "source": [
    "mat_scan = sio.loadmat(\"../data/schur_mode_convertor_scan_data.mat\")\n",
    "print(mat_scan.keys())\n",
    "\n",
    "# ##     data{scan_counter,1} = alphamax;\n",
    "#     data{scan_counter,2} = Objective;\n",
    "#     data{scan_counter, 3} = timer;\n",
    "#     data{scan_counter,4} = schur_time;\n",
    "#     data{scan_counter,5} = Aschur;\n",
    "#     data{scan_counter,6} = ls;\n",
    "\n",
    "limit_scan = np.squeeze(mat_scan['limit_scan'])\n",
    "print(limit_scan)\n",
    "\n",
    "## test size of xxopt\n",
    "xxopt= mat_scan['XXopt']\n",
    "print(xxopt.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(15, 6)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(0, 10)"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = mat_scan['data']\n",
    "print(data.shape)\n",
    "\n",
    "timing_scan_data = []\n",
    "for i in range(15):\n",
    "    time_obj = np.cumsum(np.squeeze(data[i,2]))\n",
    "    obj = np.squeeze(data[i, 1].toarray())\n",
    "    #print(obj)\n",
    "    plt.plot(time_obj,obj)\n",
    "    schur_time = data[i,3][0][0]\n",
    "    total_time = time_obj[-1]\n",
    "    timing_scan_data.append([total_time, total_time+schur_time])\n",
    "    \n",
    "plt.show();\n",
    "\n",
    "timing_scan_data = np.array(timing_scan_data)\n",
    "\n",
    "plt.figure();\n",
    "plt.plot(limit_scan, 50/timing_scan_data)\n",
    "plt.ylim(0,10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

